Deep Learning of Fermion Sign Fluctuations

We describe a procedure for alleviating the fermion sign problem in which phase fluctuations are explicitly subtracted from the Boltzmann factor. Several ans\"atze for fluctuations are designed and compared. In the absence of a sufficiently high-quality ansatz, a neural network can be trained to parameterize the fluctuations. Demonstrating on the staggered Thirring model in $1+1$ dimensions, we examine the performance of this method as deeper neural networks are used, and in conjunction with the well-studied contour deformation methods.

==> figures.py <==
#!/usr/bin/env python

import sys

import numpy as np

import matplotlib
from matplotlib import colors
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1

def read_data(f, dtype=np.float64):
    return np.array([[dtype(x) for x in l.split()] for l in f.readlines()])

def making(fnum):
    return str(fnum) in sys.argv or len(sys.argv)==1

if making(1):
    print('Making Figure 1')
    with open('data_figs/figure1.dat') as f:
        dat = read_data(f, complex)
    plt.figure(figsize=(5.5,3.6))
    plt.errorbar((dat[:,0].real-0.010)/.35, dat[:,1].real, yerr=dat[:,2].real, fmt='v', label='Naive')
    plt.errorbar((dat[:,0].real+0.010)/.35, dat[:,7].real, yerr=dat[:,8].real, fmt='^', label='Heat')
    plt.errorbar(dat[:,0].real/.35, dat[:,13].real, yerr=dat[:,14].real, fmt='^', label='Scaled')
    plt.xlabel('$\\mu / m_F$')
    plt.ylabel('$\\langle\\sigma\\rangle$')
    plt.ylim([3e-3,1])
    plt.xlim([0,0.55/.35])
    plt.yscale('log')
    plt.legend(loc='best')
    plt.tight_layout()
    plt.savefig('figure1.png')

if making(2):
    print('Making Figure 2')

    with open('data_figs/figure2/fig2.dat') as f:
        dat = read_data(f)

    fig = plt.figure(figsize=(5.1,4.2))
    axtop, axbot = fig.subplots(2, 1, height_ratios=[1.8,1.], sharex='all')
    #axtop = plt.subplot(211)
    #axbot = plt.subplot(212, sharex=axtop)
    axbot.set_xlabel('$\\mu / m_F$')
    axtop.set_ylabel('$\\langle n \\rangle$')
    axbot.set_ylabel('$\\left|\\frac{\\langle n \\rangle_{\\mathrm{naive}} - \\langle n \\rangle_{\\mathrm{sub}}}{\\langle n \\rangle}\\right|$')
    axtop.tick_params(labelbottom=False)
 
    axtop.errorbar((dat[:,0]-0.015)/.35, dat[:,3], dat[:,4], fmt='ro', label='Naive')
    axtop.errorbar((dat[:,0]+0.015)/.35, dat[:,7], dat[:,8], fmt='bo', label='Subtracted')
    axtop.set_xlim([0.0,0.8/.35])

    axbot.errorbar(dat[:,0]/.35, np.abs(dat[:,3]-dat[:,7])/(dat[:,3]+dat[:,7]), (np.sqrt(dat[:,4]**2 + dat[:,8]**2))/(dat[:,3]+dat[:,7]), fmt='.')
    axbot.set_yscale('log')
    axbot.set_yticks(ticks=[1e-3, 1e-2, 1e-1])

    axtop.legend(loc='best')
    fig.tight_layout()
    fig.subplots_adjust(hspace=0)
    plt.savefig('figure2-left.png') 

    plt.figure(figsize=(5.5,4.2))
    plt.errorbar(dat[:,0]/.35, dat[:,1], yerr=dat[:,2], label='Naive', fmt='o', color='red')
    plt.errorbar(dat[:,0]/.35, dat[:,5], yerr=dat[:,6], label='Subtracted', fmt='o', color='blue')
    plt.xlabel('$\\mu / m_F$')
    plt.ylabel('$\\langle\\sigma\\rangle$')
    plt.xlim([0, 0.8/.35])
    plt.legend(loc='best')
    plt.tight_layout()
    plt.savefig('figure2-right.png')


if making(3):
    print("Making Figure 3")
    plt.figure(figsize=(5.5,3.6))
    plt.tight_layout()
    plt.savefig('figure3-left.png')

    plt.figure(figsize=(5.5,3.6))
    plt.tight_layout()
    plt.savefig('figure3-right.png')

if making(4):
    print("Making Figure 4")
    with open('data_figs/figure4.dat') as f:
        dat = read_data(f, complex)
    plt.figure(figsize=(5.5,3.6))
    l = dat[:,2].real
    c = dat[:,3].real
    sign = dat[:,4].real
    err = dat[:,5].real
    fmts = {
            0.1: 'v',
            0.3: '^',
            1.0: '>',
            3.0: '<',
            10.: 'o',
    }
    rawlo = 0.004017
    rawhi = 0.007175
    plt.fill_between([-1,5],[rawlo,rawlo],[rawhi,rawhi], color='#aaaaaa')
    for care in [0.1, 0.3, 1.0, 3.0, 10.]:
        plt.errorbar(l[c==care], sign[c==care], err[c==care], fmt=fmts[care], label=f'$C={care}$')
    plt.xlabel('Layers')
    plt.ylabel('$\\langle\\sigma\\rangle$')
    plt.xlim([-0.5,4.5])
    plt.ylim([0.0, 0.095])
    plt.legend(loc='best')
    plt.tight_layout()
    plt.savefig('figure4.png')

if making(5):
    print("Making Figure 5")
    # Contour parameters: -0.19009985 -0.12258383 -0.01118951
    with open('data_figs/figure5/mc.dat') as f:
        dat = read_data(f, complex)
    plt.figure(figsize=(5.5,3.6))
    phases = -np.log(dat[:,0]).imag
    print(np.mean(dat[:,0]))
    plt.hist(phases, bins=30, density=True)
    plt.xlabel('$\\mathrm{Im}\\,S$')
    plt.xlim([-3.1415,3.1415])
    plt.tight_layout()
    plt.savefig('figure5.png')

if making(6):
    print("Making Figure 6")
    with open('data_figs/figure6.dat') as f:
        dat = read_data(f, complex)
    plt.figure(figsize=(5.5,3.6))
    plt.errorbar(dat[:,0].real / .35, dat[:,1].real, yerr=dat[:,2].real, fmt='v', label='Contour')
    plt.errorbar(dat[:,0].real / .35, dat[:,7].real, yerr=dat[:,8].real, fmt='^', label='Hybrid')
    plt.xlabel('$\\mu / m_F$')
    plt.ylabel('$\\langle\\sigma\\rangle$')
    plt.xlim([0,0.9/.35])
    plt.legend(loc='best')
    plt.tight_layout()
    plt.savefig('figure6.png')

    if False:
        plt.figure(figsize=(5.5,3.6))
        plt.tight_layout()
        plt.savefig('figure6-left.png')

        plt.figure(figsize=(5.5,3.6))
        plt.tight_layout()
        plt.savefig('figure6-right.png')


